Fast Determination of Constellation Membership

The 88 constellations as defined by the IAU segment the sky into regions, separated by an intricate set of boundaries. A binary tree decomposition of this landscape is given which tessellates the celestial sphere into rectangles. This allows a fast determination of the constellation membership of any given sky coordinate.

==> anc/ConstellationBoundaries.c <==
// ******************************************************** //
//    Fast determination of the constellation from          // 
//    a given sky coordinate (equinox B1875.0).             //
//    Author: Patrick Glaschke (2010)                       //
//                                                          //
// Serpens Caput and Serpens Cauda are reported separately. //
//                                                          //
// Constellation boundaries based on Catalogue VI/49 at     //
// http://vizier.cfa.harvard.edu/viz-bin/Cat?VI/49#sRM2.1   //
// ******************************************************** //

#include <stdio.h>


typedef struct zz{char cab[4];}  ZZ;
typedef struct node{char iSplit; double Split; int nLow; int nHi;} NODE;

int Levels;

ZZ Names[89] = {
 {"AND"},{"ANT"},{"APS"},{"AQR"},{"AQL"},{"ARA"},{"ARI"},{"AUR"},
 {"BOO"},{"CAE"},{"CAM"},{"CNC"},{"CVN"},{"CMA"},{"CMI"},{"CAP"},
 {"CAR"},{"CAS"},{"CEN"},{"CEP"},{"CET"},{"CHA"},{"CIR"},{"COL"},
 {"COM"},{"CRA"},{"CRB"},{"CRV"},{"CRT"},{"CRU"},{"CYG"},{"DEL"},
 {"DOR"},{"DRA"},{"EQU"},{"ERI"},{"FOR"},{"GEM"},{"GRU"},{"HER"},
 {"HOR"},{"HYA"},{"HYI"},{"IND"},{"LAC"},{"LEO"},{"LMI"},{"LEP"},
 {"LIB"},{"LUP"},{"LYN"},{"LYR"},{"MEN"},{"MIC"},{"MON"},{"MUS"},
 {"NOR"},{"OCT"},{"OPH"},{"ORI"},{"PAV"},{"PEG"},{"PER"},{"PHE"},
 {"PIC"},{"PSC"},{"PSA"},{"PUP"},{"PYX"},{"RET"},{"SGE"},{"SGR"},
 {"SCO"},{"SCL"},{"SCT"},{"SER1"},{"SER2"},{"SEX"},{"TAU"},{"TEL"},
 {"TRI"},{"TRA"},{"TUC"},{"UMA"},{"UMI"},{"VEL"},{"VIR"},{"VOL"},
 {"VUL"}};

NODE Tree[714] = {
{0, 12.0000,   1, 363},{1,  5.5000,   2, 184},{1,-43.0000,   3,  99},{0,  4.5000,   4,  52},
{0,  3.2000,   5,  30},{1,-53.5000,   6,  19},{0,  1.3333,   7,  12},{1,-76.0000,   8,   9},
{1,-82.5000, -58, -43},{1,-75.0000,  10,  11},{0,  0.7500, -43, -83},{1,-58.5000, -83, -64},
{1,-58.5000,  13,  16},{1,-67.5000,  14,  15},{1,-82.5000, -58, -43},{0,  2.1667, -43, -41},
{1,-54.0000,  17,  18},{0,  2.1667, -36, -41},{0,  2.4167, -36, -41},{0,  2.4167,  20,  25},
{0,  1.8333,  21,  23},{0,  1.5833, -64,  22},{1,-51.5000, -36, -64},{0,  2.3333,  24, -36},
{1,-48.1667, -36, -64},{1,-49.0000,  26,  28},{0,  2.6667,  27, -41},{1,-51.0000, -41, -36},
{0,  3.0000, -36,  29},{1,-46.0000, -41, -36},{1,-53.1667,  31,  43},{1,-59.0000,  32,  38},
{0,  3.5000,  33,  35},{1,-82.5000, -58,  34},{1,-67.5000, -43, -70},{1,-75.0000,  36,  37},
{1,-85.0000, -58, -53},{1,-67.5000, -43, -70},{0,  4.0000,  39,  41},{0,  3.5000,  40, -70},
{1,-57.5000, -70, -41},{0,  4.3333,  42, -33},{1,-56.5000, -70, -33},{1,-49.0000,  44,  47},
{1,-51.0000,  45,  46},{0,  3.8333, -41, -33},{0,  4.0833, -41, -33},{0,  3.4167,  48,  49},
{1,-46.0000, -41, -36},{0,  3.8667,  50,  51},{1,-44.0000, -41, -36},{0,  4.2667, -41, -10},
{1,-58.0000,  53,  75},{0,  6.5833,  54,  65},{0,  4.5833,  55,  59},{1,-75.0000,  56,  57},
{1,-85.0000, -58, -53},{1,-67.5000, -43,  58},{1,-59.0000, -70, -33},{1,-64.0000,  60,  62},
{1,-85.0000, -58,  61},{1,-70.0000, -53, -33},{1,-61.0000,  63,  64},{0,  6.0000, -33, -65},
{0,  5.5000, -33, -65},{1,-75.0000,  66,  69},{0,  7.6667,  67,  68},{1,-85.0000, -58, -53},
{1,-82.5000, -58, -22},{1,-64.0000,  70,  72},{0,  9.0333, -88,  71},{0, 11.2500, -17, -56},
{0, 11.2500,  73,  74},{0,  6.8333, -65, -17},{0, 11.8333, -19, -30},{0,  8.0000,  76,  88},
{0,  6.0000,  77,  83},{0,  5.0000,  78,  81},{1,-46.5000,  79,  80},{1,-54.0000, -33, -65},
{0,  4.8333, -10, -65},{0,  5.5000,  82, -65},{1,-57.5000, -33, -65},{1,-55.0000,  84,  85},
{0,  6.5000, -65, -17},{1,-52.5000,  86,  87},{0,  6.1667, -65, -17},{1,-50.7500, -17, -68},
{0,  8.8333,  89,  94},{1,-53.0000,  90,  92},{0,  8.4500, -17,  91},{1,-54.5000, -17, -86},
{0,  8.1667,  93, -86},{1,-50.7500, -17, -86},{0, 11.2500,  95,  97},{1,-56.5000, -17,  96},
{0, 11.0000, -86, -19},{0, 11.8333, -19,  98},{1,-55.0000, -30, -19},{0,  6.1167, 100, 138},
{1,-24.3833, 101, 120},{0,  3.8667, 102, 111},{0,  3.0000, 103, 107},{1,-40.0000, 104, 105},
{0,  2.3333, -64, -36},{0,  1.6667, 106, -37},{1,-25.5000, -74, -21},{0,  3.5000, 108, 109},
{1,-39.5833, -36, -37},{0,  3.7500, 110, -36},{1,-36.0000, -36, -37},{0,  4.7000, 112, 117},
{1,-37.0000, 113, 115},{0,  4.2667, 114, -10},{1,-40.0000, -41, -36},{0,  4.5833, -36, 116},
{1,-30.0000, -10, -36},{1,-27.2500, 118, 119},{0,  5.0000, -10, -24},{0,  4.8333, -36, -48},
{0,  4.6667, 121, 131},{0,  2.6500, 122, 126},{0,  0.3333, 123, 124},{1, -7.0000, -21, -66},
{0,  2.0000, 125, -21},{1,  2.0000, -21, -66},{0,  3.5833, 127, 129},{1, -1.7500, -36, 128},
{0,  3.2833, -21, -79},{1,  0.0000, -36, 130},{0,  4.6167, -79, -60},{1,-11.0000, 132, 135},
{1,-14.5000, 133, 134},{0,  4.8333, -36, -48},{0,  4.9167, -36, -48},{1, -4.0000, 136, -60},
{0,  5.0833, -36, 137},{0,  5.8333, -60, -55},{0,  9.5833, 139, 161},{0,  8.0833, 140, 150},
{1, -4.0000, 141, 145},{1,-33.0000, 142, 143},{0,  6.5833, -24, -68},{1,-11.0000, 144, -55},
{0,  7.3667, -14, -68},{0,  7.0167, 146, 147},{0,  6.2417, -60, -55},{0,  7.2000, 148, 149},
{1,  1.5000, -55, -15},{1,  0.0000, -55, -15},{1,-24.0000, 151, 155},{0,  9.3667, 152, 154},
{0,  8.3667, -68, 153},{1,-36.7500, -86, -69},{1,-39.7500, -86,  -2},{0,  8.5833, 156, 159},
{0,  8.3667, 157, 158},{1,-11.0000, -68, -42},{1,-17.0000, -69, -42},{0,  9.0833, 160, -42},
{1,-19.0000, -69, -42},{1,-24.5000, 162, 172},{1,-31.1667, 163, 167},{1,-35.0000, 164, 166},
{0, 11.0000, 165, -19},{1,-39.7500, -86,  -2},{0, 10.8333,  -2, -42},{0, 10.2500, 168, 170},
{0,  9.7500,  -2, 169},{1,-26.5000,  -2, -42},{0, 10.5833, 171, -42},{1,-29.1667,  -2, -42},
{1,-11.0000, 173, 179},{0, 10.7500, 174, 176},{0,  9.7500, 175, -42},{1,-24.0000,  -2, -42},
{0, 10.8333, 177, 178},{1,-19.0000, -42, -29},{0, 11.8333, -29, -28},{1, -6.0000, 180, 182},
{0, 10.7500, -78, 181},{0, 11.8333, -29, -87},{0, 10.7500, -78, 183},{0, 11.5167, -46, -87},
{1, 33.5000, 185, 272},{0,  5.8833, 186, 230},{0,  2.7167, 187, 208},{0,  1.4083, 188, 198},
{0,  0.1417, 189, 193},{1, 22.0000, 190, 191},{1, 12.5000, -66, -62},{0,  0.0667, 192,  -1},
{1, 28.0000, -62,  -1},{1, 23.7500, 194, 196},{0,  0.8500, 195, -66},{1, 21.0000, -66,  -1},
{0,  0.7167,  -1, 197},{1, 33.0000, -66,  -1},{0,  1.9167, 199, 203},{0,  1.6667, 200, 201},
{1, 28.0000, -66, -81},{1,  9.9167, -66, 202},{1, 25.0000,  -7, -81},{1, 27.2500, 204, 206},
{1,  9.9167, 205,  -7},{0,  2.0000, -66, -21},{0,  2.4167, -81, 207},{1, 30.6667,  -7, -81},
{1, 18.0000, 209, 220},{0,  4.9667, 210, 214},{0,  3.2833, 211, 212},{1,  9.9167, -21,  -7},
{0,  4.6167, -79, 213},{1, 15.5000, -60, -79},{0,  5.6000, 215, 218},{0,  5.3333, 216, 217},
{1, 16.0000, -60, -79},{1, 15.5000, -60, -79},{0,  5.7667, 219, -60},{1, 12.5000, -60, -79},
{0,  4.5000, 221, 225},{1, 19.0000, 222, 223},{0,  3.2833,  -7, -79},{1, 30.6667, 224, -63},
{0,  3.3667,  -7, -79},{1, 28.5000, 226, 228},{0,  5.7000, -79, 227},{1, 22.8333, -60, -79},
{0,  4.7500, 229,  -8},{1, 30.0000, -79,  -8},{0,  7.9250, 231, 251},{0,  6.9333, 232, 241},
{1, 17.5000, 233, 237},{0,  6.3083, 234, 236},{0,  6.2417, -60, 235},{1, 10.0000, -55, -60},
{1, 12.0000, -55, -38},{1, 21.5000, 238, 239},{0,  6.2167, -60, -38},{0,  6.5333, 240, -38},
{1, 28.0000, -38,  -8},{0,  7.8083, 242, 247},{1, 12.5000, 243, 245},{0,  7.0000, 244, -15},
{1, 10.0000, -55, -38},{0,  7.5000, -38, 246},{1, 13.5000, -15, -38},{1, 20.0000, 248, 249},
{1, 10.0000, -15, -12},{0,  7.8833, -38, 250},{1, 28.0000, -12, -38},{0, 10.7500, 252, 263},
{0,  9.5833, 253, 258},{1,  7.0000, 254, 255},{0,  8.0833, -15, -42},{0,  8.0000, 256, 257},
{1, 28.0000, -12, -38},{0,  9.2500, -12, -46},{1, 23.5000, 259, 260},{1,  7.0000, -78, -46},
{1, 28.5000, 261, 262},{0, 10.5000, -46, -47},{0,  9.8833, -46, -47},{1, 25.5000, 264, 268},
{0, 11.8667, 265, 267},{0, 11.5167, -46, 266},{1, 11.0000, -87, -46},{1, 14.0000, -87, -25},
{1, 29.0000, 269, 271},{0, 11.0000, -47, 270},{0, 11.8667, -46, -25},{0, 11.0000, -47, -84},
{0,  5.0000, 273, 322},{1, 50.5000, 274, 296},{0,  1.6667, 275, 284},{1, 48.0000, 276, 281},
{0,  0.8667, 277, 279},{0,  0.1667,  -1, 278},{1, 46.0000,  -1, -18},{0,  1.4083,  -1, 280},
{1, 35.0000, -81,  -1},{1, 50.0000, 282, 283},{0,  1.1167, -18,  -1},{0,  1.3667, -18, -63},
{0,  2.5667, 285, 291},{1, 36.7500, 286, 288},{0,  2.0000, 287, -81},{1, 35.0000, -81,  -1},
{0,  2.0417, 289, 290},{1, 47.0000,  -1, -63},{0,  2.5167,  -1, -63},{0,  4.5000, 292, 294},
{0,  2.7167, 293, -63},{1, 34.0000, -81, -63},{0,  4.6917, 295,  -8},{1, 36.0000,  -8, -63},
{1, 57.5000, 297, 309},{0,  3.1667, 298, 305},{0,  2.4333, 299, 303},{1, 54.0000, 301, 302},
{0, 15.1607, 312, 307},{0,  1.3667, -18, -63},{0,  1.7000, -18, -63},{1, 57.0000, -63, 304},
{0,  3.1000, -18, -11},{1, 52.5000, 306, 307},{0,  4.6917, -63,  -8},{0,  3.3333, 308, -11},
{1, 55.0000, -63, -11},{1, 68.0000, 310, 316},{0,  1.9083, 311, 313},{0,  0.3333, 312, -18},
{1, 66.0000, -18, -20},{0,  2.4333, 314, 315},{1, 58.5000, -63, -18},{0,  3.1000, -18, -11},
{1, 77.0000, 317, 319},{0,  0.3333, -20, 318},{0,  3.4167, -18, -11},{1, 80.0000, 320, 321},
{0,  3.5083, -20, -11},{1, 88.0000, -20, -85},{1, 54.0000, 323, 343},{0,  9.1667, 324, 334},
{1, 44.5000, 325, 329},{1, 35.5000, 326, 328},{0,  6.5333,  -8, 327},{0,  7.7500, -38, -51},
{0,  7.3667,  -8, -51},{0,  6.8000, 330, 332},{0,  6.5000,  -8, 331},{1, 50.0000,  -8, -51},
{0,  8.4167, -51, 333},{1, 47.0000, -51, -84},{0, 10.1667, 335, 339},{1, 39.7500, 336, 337},
{0,  9.2500, -51, -47},{1, 42.0000, 338, -84},{0,  9.5833, -51, -47},{0, 10.7833, 340, 341},
{1, 40.0000, -47, -84},{0, 11.0000, 342, -84},{1, 34.0000, -47, -84},{1, 73.5000, 344, 353},
{0,  7.0000, 345, 348},{0,  6.1000, 346, 347},{1, 56.0000,  -8, -11},{1, 62.0000, -51, -11},
{0,  8.4167, 349, 351},{1, 60.0000, -51, 350},{0,  7.9667, -11, -84},{0, 11.3333, -84, 352},
{1, 66.5000, -84, -34},{1, 82.0000, 354, 359},{0, 10.6667, 355, 356},{0,  9.1667, -11, -34},
{0, 11.5000, 357, 358},{1, 80.0000, -34, -11},{1, 77.0000, -34, -11},{0,  8.0000, 360, 362},
{1, 85.0000, -11, 361},{1, 88.0000, -20, -85},{1, 86.5000, -11, -85},{0, 18.2500, 364, 538},
{1,-10.0000, 365, 449},{0, 15.6667, 366, 407},{1,-55.0000, 367, 386},{1,-64.0000, 368, 378},
{0, 13.6667, 369, 373},{1,-75.0000, 370, 371},{1,-82.5000, -58, -22},{0, 13.5000, -56, 372},
{1,-65.0000, -56, -23},{1,-70.0000, 374, 375},{1,-82.5000, -58,  -3},{1,-67.5000, 376, 377},
{0, 14.7500, -23, -82},{0, 14.9167, -23, -82},{0, 15.1667, 379, 383},{0, 14.5333, 380, 381},
{0, 12.8333, -30, -19},{0, 14.9167, -23, 382},{1,-63.5833, -82, -23},{0, 15.3333, 384, 385},
{1,-61.0000, -82, -23},{1,-60.0000, -82, -57},{1,-29.5000, 387, 398},{1,-42.0000, 388, 393},
{0, 15.0500, 389, 390},{0, 14.1667, -19, -50},{0, 15.3333, 391, 392},{1,-54.0000, -57, -50},
{1,-48.0000, -57, -50},{0, 12.2500, 394, 395},{1,-35.0000, -19, -42},{0, 12.5833, 396, 397},
{1,-33.0000, -19, -42},{0, 14.9167, -19, -50},{0, 12.8333, 399, 403},{1,-22.0000, 400, 402},
{0, 12.5833, 401, -42},{1,-24.5000, -42, -28},{1,-11.0000, -28, -87},{0, 14.2500, 404, 405},
{1,-22.0000, -42, -87},{0, 14.9167, 406, -49},{1,-24.5000, -42, -49},{1,-42.0000, 408, 430},
{1,-63.5833, 409, 419},{1,-67.5000, 410, 415},{0, 18.0000, 411, 414},{1,-70.0000, 412, 413},
{1,-82.5000, -58,  -3},{0, 17.0000, -82,  -3},{1,-75.0000, -58, -61},{0, 16.8333, 416, 418},
{0, 16.7500, -82, 417},{1,-65.0000, -82,  -6},{0, 17.5000,  -6, -61},{1,-57.0000, 420, 425},
{0, 16.4208, 421, 422},{1,-60.0000, -82, -57},{0, 16.5833, 423, 424},{1,-61.0000, -82,  -6},
{0, 17.5000,  -6, -61},{1,-45.5000, 426, 428},{0, 16.4208, -57, 427},{0, 18.0000,  -6, -80},
{0, 16.4208, -57, 429},{0, 17.8333, -73, -26},{0, 16.7500, 431, 440},{0, 16.2667, 432, 436},
{1,-29.5000, 433, 434},{0, 16.0000, -50, -73},{0, 15.9167, 435, -73},{1,-20.0000, -73, -49},
{1,-19.2500, 437, 438},{1,-24.5833, -73, -59},{0, 16.3750, 439, -59},{1,-18.2500, -73, -59},
{1,-16.0000, 441, 445},{0, 17.8333, 442, 444},{1,-30.0000, -73, 443},{0, 17.6000, -59, -72},
{1,-37.0000, -26, -72},{0, 17.5833, 446, 447},{0, 17.1667, -59, -77},{0, 17.6667, 448, -77},
{1,-11.6667, -77, -59},{0, 15.4333, 450, 495},{1, 34.0000, 451, 473},{0, 14.0333, 452, 463},
{1, 28.5000, 453, 458},{0, 13.5000, 454, 457},{0, 12.8333, 455, 456},{1, 14.0000, -87, -25},
{1, 15.0000, -87, -25},{1,  8.0000, -87,  -9},{0, 13.2500, 459, 461},{0, 12.3333, -25, 460},
{1, 32.0000, -25, -13},{0, 13.9583, -13, 462},{1, 30.7500,  -9, -13},{0, 15.0833, 464, 469},
{1, -8.0000, 465, 466},{0, 14.2500, -87, -49},{1,  0.0000, 467, 468},{0, 14.6667, -87, -49},
{1,  8.0000, -87,  -9},{1, 26.0000, 470, 471},{1, -3.2500, -49, -76},{0, 15.1833,  -9, 472},
{1, 33.0000, -27,  -9},{1, 63.0000, 474, 484},{0, 14.0333, 475, 480},{0, 12.0833, 476, 477},
{1, 45.0000, -13, -84},{0, 13.5000, 478, 479},{1, 53.0000, -13, -84},{1, 48.5000, -13, -84},
{1, 55.5000, 481, 483},{0, 15.2500,  -9, 482},{1, 53.0000,  -9, -34},{0, 14.4167, -84, -34},
{1, 77.0000, 485, 491},{1, 66.0000, 486, 488},{0, 13.5000, 487, -34},{1, 64.0000, -84, -34},
{1, 70.0000, 489, 490},{0, 14.0000, -34, -85},{0, 13.0000, -34, -85},{1, 80.0000, 492, 493},
{0, 13.5833, -11, -85},{0, 14.5000, 494, -85},{1, 86.5000, -11, -85},{1, 27.0000, 496, 517},
{1,  4.0000, 497, 506},{0, 16.2667, 498, 502},{0, 15.9167, 499, 500},{1, -3.2500, -49, -76},
{1, -8.0000, -73, 501},{1, -3.2500, -59, -76},{1, -4.0000, 503, 504},{0, 17.9667, -59, -77},
{0, 17.8333, -59, 505},{1,  0.0000, -77, -59},{1, 16.0000, 507, 512},{0, 16.7500, 508, 509},
{0, 16.0833, -76, -40},{0, 17.2500, 510, 511},{1, 12.8333, -59, -40},{1, 14.3333, -59, -40},
{1, 26.0000, 513, 516},{1, 22.0000, 514, 515},{0, 15.9167, -76, -40},{0, 16.0333, -76, -40},
{0, 16.1667, -27, -40},{1, 51.5000, 518, 527},{0, 17.0000, 519, 522},{1, 40.0000, 520, 521},
{0, 16.3333, -27, -40},{0, 15.7500,  -9, -40},{1, 47.5000, 523, 525},{0, 18.1750, -40, 524},
{1, 30.0000, -40, -52},{0, 18.2333, 526, -34},{1, 50.5000, -40, -34},{0, 16.5333, 528, 533},
{1, 66.0000, 529, 531},{0, 15.7500, 530, -34},{1, 53.0000,  -9, -34},{0, 15.6667, -85, 532},
{1, 70.0000, -34, -85},{1, 80.0000, 534, 536},{0, 17.5000, 535, -34},{1, 75.0000, -34, -85},
{0, 18.0000, -85, 537},{1, 86.0000, -34, -85},{1, 19.1667, 539, 620},{1, -4.0000, 540, 576},
{0, 21.3333, 541, 558},{1,-28.0000, 542, 551},{1,-45.5000, 543, 548},{0, 20.3333, 544, 546},
{1,-75.0000, -58, 545},{1,-57.0000, -61, -80},{1,-75.0000, -58, 547},{1,-60.0000, -61, -44},
{0, 19.1667, 549, 550},{1,-37.0000, -26, -72},{0, 20.3333, -72, -54},{0, 20.0000, 552, 555},
{0, 18.8667, 553, 554},{1,-16.0000, -72, -75},{1,-12.0333, -72,  -5},{0, 20.5333, 556, 557},
{1, -9.0000, -16,  -5},{1,-15.0000, -16,  -4},{1,-40.0000, 559, 568},{1,-58.5000, 560, 564},
{1,-67.5000, 561, 563},{1,-75.0000, -58, 562},{0, 23.3333, -44, -83},{0, 22.0000, -44, -83},
{0, 22.0000, 565, 566},{1,-50.0000, -44, -39},{0, 23.3333, 567, -64},{1,-57.0000, -83, -39},
{1,-25.5000, 569, 572},{1,-37.0000, 570, 571},{0, 23.3333, -39, -74},{0, 23.0000, -67, -74},
{0, 23.8333, 573, 575},{0, 21.8667, 574,  -4},{1, -9.0000, -16,  -4},{1, -7.0000, -21, -66},
{0, 20.5333, 577, 598},{0, 18.8667, 578, 588},{1,  4.5000, 579, 583},{0, 18.4250, 580, 581},
{1,  3.0000, -77, -59},{0, 18.5833, -77, 582},{1,  2.0000,  -5, -77},{0, 18.6622, 584, 586},
{1,  6.2500, -77, 585},{1, 12.0000, -59, -40},{1,  6.2500, -77, 587},{1, 12.0000,  -5, -40},
{1, 15.7500, 589, 593},{0, 20.3000, 590, 592},{0, 20.1417,  -5, 591},{1,  8.5000,  -5, -32},
{1,  2.0000,  -5, -32},{0, 19.0000, 594, 595},{1, 18.5000,  -5, -71},{0, 19.8333, 596, 597},
{1, 16.1667,  -5, -71},{0, 20.2500, -71, -32},{0, 21.4667, 599, 611},{0, 21.0500, 600, 605},
{1,  6.0000, 601, 603},{1,  2.0000,  -4, 602},{0, 20.8333, -32, -35},{0, 20.8750, -32, 604},
{1, 11.8333, -35, -32},{1, 11.8333, 606, 608},{1,  2.0000,  -4, 607},{0, 21.3333, -35, -62},
{0, 21.1167, -62, 609},{0, 21.3333, 610, -62},{1, 12.5000, -35, -62},{0, 22.7500, 612, 617},
{0, 21.6667, 613, 614},{1,  2.7500,  -4, -62},{0, 22.0000, 615, 616},{1,  1.7500,  -4, -62},
{1,  2.0000,  -4, -62},{0, 23.8333, 618, 619},{1,  7.5000, -66, -62},{1, 10.0000, -66, -62},
{1, 43.7500, 621, 666},{0, 20.5667, 622, 645},{0, 19.2583, 623, 632},{0, 18.8667, 624, 627},
{0, 18.3667, 625, 626},{1, 30.0000, -40, -52},{1, 26.0000, -40, -52},{1, 25.5000, 628, 630},
{0, 19.2500, 629, -89},{1, 21.0833, -71, -89},{0, 19.1667, -52, 631},{1, 43.5000, -52, -31},
{0, 19.6667, 633, 639},{1, 36.5000, 634, 637},{1, 30.0000, 635, 636},{1, 27.5000, -89, -31},
{0, 19.3583, -52, -31},{0, 19.4000, 638, -31},{1, 43.5000, -52, -31},{0, 20.2500, 640, 643},
{1, 21.2500, 641, 642},{0, 19.8333, -89, -71},{1, 29.0000, -89, -31},{1, 20.5000, -32, 644},
{1, 29.0000, -89, -31},{0, 21.8750, 646, 656},{1, 28.0000, 647, 652},{0, 21.2500, 648, 650},
{1, 19.5000, 649, -89},{0, 21.0500, -32, -62},{0, 21.4167, 651, -62},{1, 23.5000, -62, -89},
{0, 20.9167, 653, 654},{1, 29.0000, -89, -31},{0, 21.7333, -31, 655},{1, 36.0000, -62, -31},
{1, 34.5000, 657, 661},{0, 23.7500, 658, 660},{0, 23.5000, -62, 659},{1, 32.0833, -62,  -1},
{1, 31.3333, -62,  -1},{0, 22.0000, 662, 663},{1, 36.0000, -62, -45},{0, 22.8167, 664, 665},
{1, 35.0000, -62, -45},{0, 22.8667, -45,  -1},{0, 21.0000, 667, 689},{1, 59.5000, 668, 677},
{0, 19.4167, 669, 673},{1, 47.5000, 670, 671},{0, 19.1667, -52, -31},{0, 19.0833, -34, 672},
{1, 55.5000, -31, -34},{0, 19.7667, 674, 675},{1, 58.0000, -31, -34},{0, 20.6000, -31, 676},
{1, 54.8333, -31, -20},{1, 67.0000, 678, 684},{0, 20.4167, 679, 681},{0, 20.0000, -34, 680},
{1, 61.5000, -20, -34},{0, 20.5367, -20, 682},{0, 20.6000, 683, -20},{1, 60.9167, -31, -20},
{1, 75.0000, 685, 686},{0, 20.6667, -34, -20},{1, 80.0000, 687, 688},{0, 20.1667, -34, -20},
{1, 86.0000, -34, -85},{0, 22.8667, 690, 701},{1, 54.8333, 691, 696},{0, 21.9667, 692, 694},
{0, 21.9083, -31, 693},{1, 44.0000, -45, -31},{0, 22.1333, 695, -45},{1, 52.7500, -45, -20},
{1, 55.0000, 697, 698},{0, 22.1333, -20, -45},{1, 56.2500, 699, 700},{0, 22.3167, -20, -45},
{1, 86.1667, -20, -85},{1, 59.0833, 702, 707},{1, 50.0000, 703, 705},{0, 23.5833,  -1, 704},
{1, 48.0000,  -1, -18},{0, 23.3333, 706, -18},{1, 52.5000,  -1, -18},{1, 66.0000, 708, 711},
{1, 63.0000, 709, 710},{0, 23.1667, -20, -18},{0, 23.5833, -20, -18},{0, 23.0000, 712, 713},
{1, 86.1667, -20, -85},{1, 88.0000, -20, -85}};


int GetConstellationIndex(double Rect, double Decl)
{
  Levels = 0;
  double P[2] = {Rect,Decl};
  int i=0;
  while (i>=0)
  {
     Levels++;
     if (P[Tree[i].iSplit] >= Tree[i].Split)
        i = Tree[i].nHi;
     else   
        i = Tree[i].nLow;
  };
  return -i-1;
}


int main()
{
    double Rect;
    double Decl;
    printf(" Equinox : B1875.0 \n");
    printf(" Right Ascension [h,Decimal] : ");  scanf(" %lf",&Rect);
    printf(" Declination [deg,Decimal]   : ");  scanf(" %lf",&Decl);
    
    printf("\n Constellation: %s \n",&Names[GetConstellationIndex(Rect,Decl)]);
    printf(" Found in %i steps.\n",Levels);
}

